Matrix method for perturbed black hole metric with discontinuity

Recent studies based on the notion of black hole pseudospectrum indicated substantial instability of the fundamental and high-overtone quasinormal modes. Besides its theoretical novelty, the details about the migration of the quasinormal mode spectrum due to specific perturbations may furnish valuable information on the properties of associated gravitational waves in a more realistic context. This work generalizes the matrix method for black hole quasinormal modes to cope with a specific class of perturbations to the metric featured by discontinuity, which is known to be intimately connected with the quasinormal mode structural instability. In practice, the presence of discontinuity poses a difficulty so that many well-known approaches for quasinormal modes cannot be straightforwardly applied. By comparing with other methods, we show that the modified matrix method is efficient, which can be used to solve for the low-lying modes with reasonable precision. Therefore, it might serve as an alternative gadget for relevant studies.

==> matrix-method_Schwarschild_cut.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     53633,       1314]
NotebookOptionsPosition[     52200,       1281]
NotebookOutlinePosition[     52656,       1298]
CellTagsIndexPosition[     52613,       1295]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Matrix Method adapted for potential with discontinuity\n",
  FontColor->RGBColor[0.5, 0, 0.5]],
 "Truncated Schwarzschild BH metric \n",
 StyleBox["Relevant references: 1610.08135, 1703.06439, 1902.08352, and \
2203.14320, please refer to readme.pdf for more information",
  FontSize->14,
  FontColor->GrayLevel[0]]
}], "Subsection",
 CellChangeTimes->{{3.682810578955532*^9, 3.6828105892080126`*^9}, 
   3.682899271561234*^9, {3.6833035999854436`*^9, 3.6833036028579273`*^9}, {
   3.813100247575451*^9, 3.813100255347454*^9}, {3.8710605744517765`*^9, 
   3.8710606304364862`*^9}, {3.8710620196505127`*^9, 3.8710620270518665`*^9}, 
   3.871062074416828*^9, {3.8710621135039186`*^9, 3.8710621628908596`*^9}, {
   3.871062198922141*^9, 3.8710622145947943`*^9}, {3.871062292746643*^9, 
   3.8710622939945335`*^9}, {3.8710646562857103`*^9, 3.8710646652534313`*^9}},
 TextAlignment->-0.5,
 TextJustification->
  0.25,ExpressionUUID->"41363e55-83ed-4ce4-a2d0-1df3a397cc38"],

Cell[BoxData[""], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.675854455555872*^9, 3.675854463094303*^9}, {
  3.6759620776045294`*^9, 3.6759620865260897`*^9}, {3.8710606406748123`*^9, 
  3.8710606417447376`*^9}},ExpressionUUID->"a8e5fbc9-e395-4764-bd4e-\
db17b7a8d670"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.685438663623215*^9, 3.6854386643782587`*^9}, {
  3.7935337844140863`*^9, 
  3.793533784491593*^9}},ExpressionUUID->"b61d3658-d88a-4510-b7b6-\
a9853c2d1d47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dn", "=", "18"}], ";", 
  RowBox[{"djn", "=", "2"}], ";", 
  RowBox[{"qi", "=", "0"}], ";", 
  RowBox[{"zhi", "=", "1"}], ";", 
  RowBox[{"buchang", "=", 
   FractionBox[
    RowBox[{"zhi", "-", "qi"}], "dn"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xzuo", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ii", "*", "buchang"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "dn"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dwen1", "=", "1"}], ";", 
  RowBox[{"dwen2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"faa", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "-", 
              RowBox[{"xzuo", "[", 
               RowBox[{"[", "mm", "]"}], "]"}]}], ")"}], "ij"], 
           RowBox[{"ij", "!"}]], ",", 
          RowBox[{"{", 
           RowBox[{"ij", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f00", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{"faa", ",", "mm"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ftr", "[", "mm", "]"}], "=", "f00"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"zong", "=", "1"}], ",", 
       RowBox[{"zong", "\[LessEqual]", "dn"}], ",", 
       RowBox[{"zong", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ff2", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"f00", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "zong"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ftryu", "[", 
             RowBox[{"mm", ",", "heng", ",", "zong"}], "]"}], "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"ff2", ",", "heng"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"heng", ",", "1", ",", "dn"}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DM", "[", "mm", "]"}], "=", 
     RowBox[{"Det", "[", 
      RowBox[{"ftr", "[", "mm", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DMy", "[", 
      RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ii", "+", "jj"}]], "*", 
      RowBox[{"Det", "[", 
       RowBox[{"ftryu", "[", 
        RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "1", ",", "dn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DMI", "[", 
       RowBox[{"mm", ",", "jj"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"ii", "=", "1"}], "dn"], 
        RowBox[{"DMy", "[", 
         RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "djn"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "1"}], ",", 
   RowBox[{"mm", "\[LessEqual]", 
    RowBox[{"dn", "+", "1"}]}], ",", 
   RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"jj", "=", "1"}], ",", 
      RowBox[{"jj", "\[LessEqual]", "djn"}], ",", 
      RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Xishu", "[", 
          RowBox[{"mm", ",", "jj"}], "]"}], "=", 
         RowBox[{"Insert", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"DMy", "[", 
               RowBox[{"mm", ",", "ii", ",", "jj"}], "]"}], 
              RowBox[{"DM", "[", "mm", "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", 
           FractionBox[
            RowBox[{"DMI", "[", 
             RowBox[{"mm", ",", "jj"}], "]"}], 
            RowBox[{"DM", "[", "mm", "]"}]], ",", "mm"}], "]"}]}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{"mm", ",", "0"}], "]"}], "=", 
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",", 
       "mm"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu0", "[", "mm", "]"}], "=", 
     RowBox[{"Insert", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",", 
       "mm"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mm", ",", "1", ",", 
      RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.6759624234629993`*^9, {3.6759625860495634`*^9, 3.67596265659212*^9}, {
   3.6759626872258716`*^9, 3.675962892467659*^9}, {3.67596293019174*^9, 
   3.675962942528322*^9}, {3.6759630447198563`*^9, 3.675963154785993*^9}, {
   3.6759633025527763`*^9, 3.675963495750504*^9}, {3.6759635514086876`*^9, 
   3.675963949906818*^9}, {3.6759639802984715`*^9, 3.6759640251642356`*^9}, {
   3.6759641815538363`*^9, 3.6759642766121645`*^9}, {3.675964383774996*^9, 
   3.6759644520237637`*^9}, {3.675964532579984*^9, 3.675964533056011*^9}, {
   3.6759646207859645`*^9, 3.675964620944975*^9}, {3.6759646760750666`*^9, 
   3.675964676481092*^9}, {3.6759647321592207`*^9, 3.6759647739466734`*^9}, {
   3.675966567279064*^9, 3.6759666232076845`*^9}, {3.6759666723353744`*^9, 
   3.6759668743492517`*^9}, {3.6759669415294113`*^9, 
   3.6759669524800196`*^9}, {3.675967023653513*^9, 3.6759670725562286`*^9}, {
   3.6759671199437046`*^9, 3.675967138650751*^9}, {3.67596717468112*^9, 
   3.6759671885598984`*^9}, {3.67596724240212*^9, 3.6759672871821423`*^9}, {
   3.675967409273484*^9, 3.6759674214261384`*^9}, {3.675967475468186*^9, 
   3.6759674849877205`*^9}, {3.675967530800045*^9, 3.6759675481510344`*^9}, {
   3.6759675992137737`*^9, 3.675967600029815*^9}, {3.675967680839818*^9, 
   3.6759677054982653`*^9}, {3.675967737890082*^9, 3.6759677500255113`*^9}, {
   3.6759677836143885`*^9, 3.675967846335066*^9}, {3.6759678899174185`*^9, 
   3.6759681492211323`*^9}, 3.675968224274682*^9, 3.675968389474204*^9, {
   3.675968440821134*^9, 3.675968441017149*^9}, 3.6759694025448184`*^9, {
   3.6759699479710913`*^9, 3.675969948265132*^9}, 3.6759700585908623`*^9, {
   3.6759706842746515`*^9, 3.675970686648759*^9}, {3.675971018253724*^9, 
   3.675971070924326*^9}, {3.675971617059438*^9, 3.6759716335643625`*^9}, {
   3.6759720990616045`*^9, 3.6759721539160905`*^9}, 3.675972184081963*^9, 
   3.675972270021269*^9, {3.6759725786180863`*^9, 3.6759726079867725`*^9}, {
   3.675972693754222*^9, 3.6759727150843363`*^9}, {3.6759730227205744`*^9, 
   3.675973067455084*^9}, {3.675973122674618*^9, 3.675973139168542*^9}, 
   3.675974890664895*^9, 3.675974938133605*^9, {3.675975411894682*^9, 
   3.6759754121657286`*^9}, 3.6759759691642714`*^9, {3.6760565118614116`*^9, 
   3.6760565412920947`*^9}, 3.676056880845516*^9, {3.6760572865847235`*^9, 
   3.6760572877777915`*^9}, 3.682811064763047*^9, {3.6828117444997396`*^9, 
   3.682811822601656*^9}, {3.6828118564415054`*^9, 3.682811882230229*^9}, {
   3.6828119622436447`*^9, 3.6828120081152925`*^9}, {3.6828121323990374`*^9, 
   3.6828121782739925`*^9}, 3.6828146940554943`*^9, 3.6828147270493193`*^9, 
   3.6828151627337685`*^9, 3.682815572673541*^9, {3.6828171047212963`*^9, 
   3.682817104839142*^9}, {3.6828178115714397`*^9, 3.68281781167861*^9}, {
   3.682818353990249*^9, 3.6828183564601336`*^9}, 3.68282192547829*^9, {
   3.682845865006942*^9, 3.6828458895783854`*^9}, {3.6828459394784384`*^9, 
   3.6828459397055845`*^9}, {3.6828461241318655`*^9, 
   3.6828461242680864`*^9}, {3.6828461928505692`*^9, 
   3.6828461930093307`*^9}, {3.682847131068976*^9, 3.6828471312157183`*^9}, 
   3.6828480502545815`*^9, {3.6828483011571107`*^9, 3.682848301319743*^9}, {
   3.682849728016426*^9, 3.6828497283079348`*^9}, 3.682851733576414*^9, {
   3.682855054284144*^9, 3.682855056094044*^9}, 3.6828557236825333`*^9, {
   3.6828590290134106`*^9, 3.6828590291917*^9}, 3.682859985641057*^9, {
   3.6828616675991087`*^9, 3.682861667857625*^9}, {3.683302738035482*^9, 
   3.6833027430906067`*^9}, {3.6854372996992035`*^9, 
   3.6854373007932653`*^9}, {3.685438660421032*^9, 3.6854386607080483`*^9}, 
   3.685529089003772*^9, {3.685534719892441*^9, 3.6855347290519648`*^9}, 
   3.685534763071911*^9, 3.6855348071804333`*^9, {3.685534884429852*^9, 
   3.6855348846478643`*^9}, 3.685534940284047*^9, 3.685534970566779*^9, 
   3.6855350027536197`*^9, 3.685535047497179*^9, {3.685535089869602*^9, 
   3.6855350900456123`*^9}, 3.6855351981397953`*^9, 3.6855352440554214`*^9, {
   3.6855353418990173`*^9, 3.6855353522986126`*^9}, {3.6855355546231847`*^9, 
   3.6855355548231964`*^9}, 3.6855361229866934`*^9, {3.689880058742367*^9, 
   3.689880072107131*^9}, 3.689880112371434*^9, {3.689880433315791*^9, 
   3.6898804425093164`*^9}, 3.6898805814352627`*^9, {3.6905436739893265`*^9, 
   3.6905436743013268`*^9}, {3.793543220095271*^9, 3.7935432203388824`*^9}, {
   3.793581374589053*^9, 3.7935813913480396`*^9}, {3.79358146372311*^9, 
   3.793581463833063*^9}, 3.8003544840109797`*^9, 3.800358371225994*^9, 
   3.8003598182682433`*^9, {3.803698045504921*^9, 3.8036980457253313`*^9}, {
   3.8037009927555156`*^9, 3.8037009962788773`*^9}, {3.8037012304802895`*^9, 
   3.803701234414774*^9}, 3.8037015749941797`*^9, 3.8037056272497487`*^9, 
   3.803731577009482*^9, {3.8131162828293085`*^9, 3.8131163162793293`*^9}, {
   3.8137948142237434`*^9, 3.8137948175996*^9}, {3.8710617665883217`*^9, 
   3.871061768964625*^9}, {3.871135387223251*^9, 3.8711353888473396`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"df449948-ab16-47f6-a339-a1535714e664"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"L", ",", "r0", ",", "rp", ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zero", "[", "r_", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ff", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox["r0", "r"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Vr", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"ff", "[", "r", "]"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"L", 
          RowBox[{"(", 
           RowBox[{"L", "+", "1"}], ")"}]}]}], 
        SuperscriptBox["r", "2"]], "+", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["s", "2"]}], ")"}], "r0"}]}], 
        SuperscriptBox["r", "3"]]}], ")"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "*", "\[Omega]", "*", "r0"}]], "/.", 
    RowBox[{"x", "\[Rule]", " ", 
     FractionBox[
      RowBox[{"1", "-", 
       FractionBox["r0", "r"]}], 
      RowBox[{"1", "-", 
       FractionBox["r0", "rp"]}]]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "*", "\[Omega]", "*", "r0"}]], 
      "\[Equal]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "+", "r0"}], ")"}], " ", "rp"}], 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"r0", "-", "rp"}], ")"}]}]], ")"}], 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "r0", " ", "\[Omega]"}]]}], "/.", 
     RowBox[{"x", "\[Rule]", " ", 
      FractionBox[
       RowBox[{"1", "-", 
        FractionBox["r0", "r"]}], 
       RowBox[{"1", "-", 
        FractionBox["r0", "rp"]}]]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "the", " ", "boundary", " ", "condition", " ", "should", " ", "be", " ",
        "expressed", " ", "as", " ", "plane"}], "-", 
      RowBox[{"wave", " ", "solution", " ", "in", " ", "rstar"}]}], "=", 
     RowBox[{"r", "+", 
      RowBox[{"r0", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"r", "-", "r0"}], "]"}]}]}]}], ",", " ", 
    RowBox[{"but", " ", "NOT", " ", 
     RowBox[{"x", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "outgoing", " ", "plane", " ", "wave", " ", "g", 
    RowBox[{"(", "r", ")"}], " ", "function", " ", "reads", "  ", 
    RowBox[{"Exp", "[", 
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "r0"}], ")"}], 
     RowBox[{
      RowBox[{"+", "\[ImaginaryI]"}], "  ", "\[Omega]", " ", "r0"}]]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Then", " ", "one", " ", "considers", " ", "the", " ", 
     RowBox[{"Leaver", "'"}], "s", " ", "type", " ", 
     RowBox[{"transform", ":", " ", 
      RowBox[{
       FractionBox["1", "x"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "-", "r0"}], ")"}], 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "  ", "\[Omega]", " ", "r0"}]], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}]}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", "r", ")"}], 
        RowBox[{"2", " ", "\[ImaginaryI]", "  ", "\[Omega]", " ", "r0"}]], 
       "gFunc", 
       RowBox[{"(", "r", ")"}]}]}]}], " ", "=", "  ", 
    RowBox[{"g", 
     RowBox[{"(", "r", ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EquationA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ff", "[", "r", "]"}], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ff", "[", "r", "]"}], "*", 
         RowBox[{
          RowBox[{"\[CapitalPsi]ra", "'"}], "[", "r", "]"}]}], ",", "r"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], "-", 
        RowBox[{"Vr", "[", "r", "]"}]}], ")"}], "*", 
      RowBox[{"\[CapitalPsi]ra", "[", "r", "]"}]}]}], "/.", 
    RowBox[{"\[CapitalPsi]ra", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "  ", "\[Omega]", " ", "r0"}]], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "r0"}], ")"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", "r", ")"}], 
         RowBox[{"2", " ", "\[ImaginaryI]", "  ", "\[Omega]", " ", "r0"}]], 
        "*", 
        RowBox[{"\[CapitalPsi]r", "[", "r", "]"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Equation", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "r0"}], ")"}], "EquationA"}], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"EquationA", ",", 
         RowBox[{
          RowBox[{"\[CapitalPsi]r", "''"}], "[", "r", "]"}]}], "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPsi]r", "''"}], "[", "r", "]"}], ",", 
        RowBox[{
         RowBox[{"\[CapitalPsi]r", "'"}], "[", "r", "]"}], ",", 
        RowBox[{"\[CapitalPsi]r", "[", "r", "]"}]}], "}"}], ",", "Simplify"}],
      "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPsi]\[CapitalPsi]", "[", "x_", "]"}], "=", 
     RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], ";"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPsi]\[CapitalPsi]", "[", "x_", "]"}], "=", 
     FractionBox[
      RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}]]}], ";"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]\[CapitalPsi]", "[", "x_", "]"}], "=", 
   FractionBox[
    RowBox[{"\[CapitalPsi]0", "[", "x", "]"}], "x"]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "only", " ", "the", " ", "equation", " ", "corresponds", " ", "to", " ", 
     "the", " ", "first", " ", "line", " ", "of", " ", "the", " ", "matrix", 
     " ", "need", " ", "this", " ", "condition"}], ",", " ", "namely", ",", 
    " ", 
    RowBox[{
     RowBox[{"\[CapitalPsi]0", "[", 
      RowBox[{"x", "=", "0"}], "]"}], " ", "=", " ", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Equ0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Equation", "/.", 
        RowBox[{"{", 
         RowBox[{"\[CapitalPsi]r", "\[Rule]", " ", 
          RowBox[{"Function", "[", 
           RowBox[{"r", ",", 
            RowBox[{"\[CapitalPsi]a", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}]}], "]"}]}], "}"}]}], "/.", 
       RowBox[{"r", "\[Rule]", 
        FractionBox["r0", 
         RowBox[{"1", "-", "x"}]]}]}], "/.", 
      RowBox[{"\[CapitalPsi]a", "\[Rule]", "\[CapitalPsi]\[CapitalPsi]"}]}]}],
     ";"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Equ0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Equation", "/.", 
      RowBox[{"{", 
       RowBox[{"\[CapitalPsi]r", "\[Rule]", " ", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"\[CapitalPsi]a", "[", 
           FractionBox[
            RowBox[{"1", "-", 
             FractionBox["r0", "r"]}], 
            RowBox[{"1", "-", 
             FractionBox["r0", "rp"]}]], "]"}]}], "]"}]}], "}"}]}], "/.", 
     RowBox[{"r", "\[Rule]", 
      FractionBox["r0", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["r0", "rp"]}], ")"}], "x"}]}]]}]}], "/.", 
    RowBox[{"\[CapitalPsi]a", "\[Rule]", "\[CapitalPsi]\[CapitalPsi]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EquX", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r0", "-", "rp"}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rp", "+", 
          RowBox[{"r0", " ", "x"}], "-", 
          RowBox[{"rp", " ", "x"}]}], ")"}], "3"], " ", "Equ0", "  "}], 
      RowBox[{" ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Equ0", ",", 
         RowBox[{
          RowBox[{"\[CapitalPsi]0", "''"}], "[", "x", "]"}]}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "''"}], "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]0", "'"}], "[", "x", "]"}], ",", 
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], "}"}], ",", "Simplify"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<The relevant radial master equation for scalar perturbations: \>\"", 
   ",", "EquX"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2", "[", "x_", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"EquX", ",", 
     RowBox[{
      SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", "x_", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"EquX", ",", 
     RowBox[{
      SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A0", "[", "x_", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"EquX", ",", 
     RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Xishu0", "[", "mm", "]"}], "=", 
      RowBox[{"Insert", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "dn"}], "}"}]}], "]"}], ",", "1", ",",
         "mm"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"dn", "+", "1"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gFunc", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"x", "  ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "r0"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "r0"}], ")"}], 
       RowBox[{"2", " ", "\[ImaginaryI]", "  ", "\[Omega]", " ", "r0"}]]}], 
     SuperscriptBox[
      RowBox[{"(", "r", ")"}], 
      RowBox[{"2", " ", "\[ImaginaryI]", "  ", "\[Omega]", " ", "r0"}]]], "/.", 
    RowBox[{"r", "\[Rule]", " ", 
     FractionBox["r0", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["r0", "rp"]}], ")"}], "x"}]}]]}]}]}], " ", ";", 
  RowBox[{"(*", " ", 
   FractionBox[
    RowBox[{"x", "  ", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "r"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      RowBox[{"\[ImaginaryI]", "  ", "\[Omega]", " ", "r0"}]]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "  ", "\[Omega]", " ", "r0"}]], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "r0"}], ")"}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", "r", ")"}], 
      RowBox[{"2", " ", "\[ImaginaryI]", "  ", "\[Omega]", " ", "r0"}]]}]], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"g1Asymptotical", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"D", "[", 
       RowBox[{"gFunc", ",", "x"}], "]"}], "gFunc"], "/.", 
     RowBox[{"x", "\[Rule]", " ", "1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0Asymptotical", "=", "1"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"on", " ", "top", " ", "of", " ", "the", " ", "transformation"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "ratio", " ", "of", " ", "wavefunction", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "r"}], "]"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         FractionBox["r0", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["r0", "rp"]}], ")"}], "x"}]}]]}], "]"}], " ", "and",
        " ", "its", " ", "derivative", " ", "with", " ", "respect", " ", "to",
        " ", "x", " ", "at", " ", "x"}], "=", "1"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Xishu0", "[", 
    RowBox[{"Length", "[", "xzuo", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{
       RowBox[{"Length", "[", "xzuo", "]"}], ",", "1"}], "]"}], " ", "*", " ",
      "g0Asymptotical"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"Xishu", "[", 
      RowBox[{
       RowBox[{"Length", "[", "xzuo", "]"}], ",", "0"}], "]"}], " ", "*", " ",
      "g1Asymptotical"}]}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.793535517139632*^9, 3.793535565941018*^9}, {
   3.793536076778428*^9, 3.7935361379459124`*^9}, {3.793536226466869*^9, 
   3.7935363074990125`*^9}, {3.793536503364085*^9, 3.7935365198748426`*^9}, {
   3.793536555283445*^9, 3.793536559842507*^9}, {3.7935367173954983`*^9, 
   3.7935367803626337`*^9}, {3.7935368214401083`*^9, 
   3.7935369304048815`*^9}, {3.793536965926823*^9, 3.7935370313778954`*^9}, {
   3.793537109879555*^9, 3.793537110311693*^9}, {3.7935371556597257`*^9, 
   3.793537195489298*^9}, {3.7935374458750396`*^9, 3.7935377047493267`*^9}, {
   3.793537868864317*^9, 3.7935378838761168`*^9}, {3.793538455081119*^9, 
   3.7935384573867645`*^9}, {3.793682180187976*^9, 3.793682348787571*^9}, {
   3.793682380422587*^9, 3.793682410276314*^9}, 3.7936825005571537`*^9, {
   3.793682675239683*^9, 3.7936827107723265`*^9}, {3.7936833317858458`*^9, 
   3.7936833932515316`*^9}, {3.7936872061922255`*^9, 3.7936872358549623`*^9}, 
   3.79368773057314*^9, {3.7936880880957613`*^9, 3.793688089887085*^9}, {
   3.8003536487142897`*^9, 3.8003536822895193`*^9}, {3.800358466448995*^9, 
   3.800358474305497*^9}, {3.8003971226114216`*^9, 3.8003971402871604`*^9}, {
   3.8004270979324617`*^9, 3.80042724477887*^9}, {3.804206445108805*^9, 
   3.804206463532762*^9}, {3.804207084201988*^9, 3.8042071074690356`*^9}, {
   3.804207487965895*^9, 3.804207489409896*^9}, {3.8042077306761255`*^9, 
   3.8042077309681253`*^9}, {3.804208731798753*^9, 3.804208735699729*^9}, {
   3.808696798139555*^9, 3.8086968227604885`*^9}, {3.808696877819248*^9, 
   3.808696886857873*^9}, {3.8086972722887964`*^9, 3.808697356077675*^9}, {
   3.808697428288292*^9, 3.8086974398692446`*^9}, {3.809238023657628*^9, 
   3.8092380280006285`*^9}, 3.809238058039144*^9, {3.8092982302015095`*^9, 
   3.809298241985509*^9}, {3.810009828416407*^9, 3.8100098356103735`*^9}, {
   3.8130996803696165`*^9, 3.813099687584593*^9}, {3.8130998707555943`*^9, 
   3.8130999179445925`*^9}, {3.813099971781624*^9, 3.8130999988826227`*^9}, {
   3.813100086174338*^9, 3.8131000926423683`*^9}, {3.813100133208493*^9, 
   3.813100134877493*^9}, {3.8131001815724535`*^9, 3.81310018378645*^9}, {
   3.813100411145481*^9, 3.813100422320464*^9}, 3.813100512451505*^9, {
   3.8131006114014854`*^9, 3.813100627728491*^9}, {3.8131006684614596`*^9, 
   3.8131007343724775`*^9}, {3.8131007761255703`*^9, 
   3.8131007968605614`*^9}, {3.81310095777157*^9, 3.813100959005576*^9}, {
   3.813102130873705*^9, 3.8131021316437087`*^9}, {3.813102238356697*^9, 
   3.8131022428367414`*^9}, {3.813102520214034*^9, 3.813102571748084*^9}, 
   3.813102628080164*^9, 3.813102703308134*^9, {3.813102867417155*^9, 
   3.813102885233138*^9}, {3.8131029153991885`*^9, 3.8131029294001513`*^9}, {
   3.813102975524155*^9, 3.8131030212671824`*^9}, {3.8131030655741806`*^9, 
   3.8131030699971514`*^9}, 3.81310311119119*^9, {3.8131032187731895`*^9, 
   3.813103222777231*^9}, {3.8131163955212975`*^9, 3.8131164567143354`*^9}, {
   3.8131165247733064`*^9, 3.8131165376943064`*^9}, {3.8131166537293425`*^9, 
   3.813116657172371*^9}, {3.8131168455313563`*^9, 3.813116928873934*^9}, {
   3.813117004840925*^9, 3.813117021295953*^9}, {3.8131170967349253`*^9, 
   3.813117124306925*^9}, 3.8131171647519255`*^9, {3.8131174862486105`*^9, 
   3.813117487778611*^9}, {3.8131175742736473`*^9, 3.813117592077628*^9}, {
   3.8131183146534204`*^9, 3.8131183181684523`*^9}, {3.8131185896104636`*^9, 
   3.8131186274604225`*^9}, {3.8131186889872684`*^9, 3.8131187135152445`*^9}, 
   3.813118746060226*^9, {3.813118779709264*^9, 3.8131188066812544`*^9}, 
   3.813118849420225*^9, {3.8131188880402555`*^9, 3.8131188899442263`*^9}, 
   3.8131189895572643`*^9, 3.8131190355582323`*^9, {3.8131190691242256`*^9, 
   3.813119093271253*^9}, {3.8131192287132254`*^9, 3.8131193480177045`*^9}, {
   3.8131193893975053`*^9, 3.813119420743507*^9}, {3.81312010583567*^9, 
   3.8131201153946695`*^9}, {3.813120168133669*^9, 3.8131202518346786`*^9}, {
   3.813120288911667*^9, 3.8131203380927014`*^9}, {3.8131203821643953`*^9, 
   3.8131203872984114`*^9}, {3.8131204193594246`*^9, 
   3.8131204988984394`*^9}, {3.8131206310183954`*^9, 3.813120657024397*^9}, {
   3.81312073110056*^9, 3.81312073924756*^9}, {3.813120828710559*^9, 
   3.81312083270856*^9}, 3.8131209233295927`*^9, {3.8131209542465887`*^9, 
   3.813120967266608*^9}, {3.813121171973446*^9, 3.8131212611690073`*^9}, {
   3.813121334072034*^9, 3.813121340276025*^9}, {3.8131310714378433`*^9, 
   3.813131076231804*^9}, {3.8131311669065676`*^9, 3.8131312387906017`*^9}, {
   3.813131416221244*^9, 3.8131314200782557`*^9}, {3.813131522402237*^9, 
   3.813131527319244*^9}, {3.813132703515087*^9, 3.813132713098091*^9}, 
   3.813132766509243*^9, {3.813132851554241*^9, 3.813132876496207*^9}, {
   3.813133209390562*^9, 3.8131332145465136`*^9}, {3.8131871230294733`*^9, 
   3.8131871365554733`*^9}, {3.8131871916743536`*^9, 3.813187239023327*^9}, {
   3.813188477041068*^9, 3.813188502554099*^9}, {3.8137253677825427`*^9, 
   3.8137253715795665`*^9}, 3.8137255230806503`*^9, 3.8137255536543217`*^9, {
   3.8137255890891137`*^9, 3.813725625486533*^9}, {3.8137283329915314`*^9, 
   3.8137283843533497`*^9}, {3.813728617182123*^9, 3.8137286287942753`*^9}, {
   3.8137288521825657`*^9, 3.81372885780836*^9}, {3.813728891565913*^9, 
   3.8137289034375772`*^9}, 3.8137292135050344`*^9, {3.8137293658304667`*^9, 
   3.8137294196794915`*^9}, {3.8137295633294325`*^9, 3.813729630022423*^9}, 
   3.8137928334111814`*^9, {3.8137929128373146`*^9, 3.8137929499214993`*^9}, {
   3.813793010825766*^9, 3.8137930254903307`*^9}, 3.813793185886941*^9, {
   3.813793220485031*^9, 3.813793223617601*^9}, {3.813793483045065*^9, 
   3.8137935411137214`*^9}, {3.855480826962096*^9, 3.8554808810320983`*^9}, {
   3.855480917992118*^9, 3.8554809548820963`*^9}, {3.87106181825407*^9, 
   3.871061917771612*^9}, {3.871061948260398*^9, 3.8710619954478097`*^9}, {
   3.871135427071258*^9, 3.8711354554298472`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"be17f5e1-da24-47ab-bc53-ac1f29c74b5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The relevant radial master equation for scalar perturbations: \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r0", "-", "rp"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"rp", "+", 
         RowBox[{"r0", " ", "x"}], "-", 
         RowBox[{"rp", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r0", "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r0", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"r0", " ", "rp", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "L", "+", 
            SuperscriptBox["L", "2"], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "x"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "r0", " ", "\[Omega]"}], 
            "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r0", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r0", "2"], " ", "x", " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["rp", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "r0", " ", "\[Omega]"}], 
            "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "L", "+", 
               SuperscriptBox["L", "2"], "-", 
               SuperscriptBox["s", "2"], "+", 
               RowBox[{
               "4", " ", "\[ImaginaryI]", " ", "r0", " ", "\[Omega]"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["r0", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["s", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r0", "2"], " ", 
                SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"\[CapitalPsi]0", "[", "x", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r0", "-", "rp"}], ")"}], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{"rp", "+", 
       RowBox[{"r0", " ", "x"}], "-", 
       RowBox[{"rp", " ", "x"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r0", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "r0", " ", "\[Omega]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["rp", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "r0", " ", "\[Omega]"}], 
          "+", 
          RowBox[{
          "8", " ", "\[ImaginaryI]", " ", "r0", " ", "x", " ", "\[Omega]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
             "4", " ", "\[ImaginaryI]", " ", "r0", " ", "\[Omega]"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "r0", " ", "rp", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "r0", " ", "\[Omega]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"4", " ", "r0", " ", "\[Omega]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[CapitalPsi]0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r0", "-", "rp"}], ")"}], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"rp", "+", 
        RowBox[{"r0", " ", "x"}], "-", 
        RowBox[{"rp", " ", "x"}]}], ")"}], "3"], " ", 
     RowBox[{
      SuperscriptBox["\[CapitalPsi]0", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}]}]}],
  SequenceForm[
  "The relevant radial master equation for scalar perturbations: ", \
-($CellContext`r0 - $CellContext`rp) ($CellContext`rp + $CellContext`r0 \
$CellContext`x - $CellContext`rp $CellContext`x) ($CellContext`r0^2 \
$CellContext`x^2 ($CellContext`s^2 + 
       4 $CellContext`r0^2 $CellContext`\[Omega]^2) - $CellContext`r0 \
$CellContext`rp $CellContext`x (
      1 + $CellContext`L + $CellContext`L^2 + $CellContext`s^2 (-1 + 
        2 $CellContext`x) + 
      Complex[0, 4] $CellContext`r0 $CellContext`\[Omega] - 
      8 $CellContext`r0^2 $CellContext`\[Omega]^2 + 
      8 $CellContext`r0^2 $CellContext`x $CellContext`\[Omega]^2) + \
$CellContext`rp^2 (-1 + 
       Complex[0, -2] $CellContext`r0 $CellContext`\[Omega] + $CellContext`x (
         1 + $CellContext`L + $CellContext`L^2 - $CellContext`s^2 + 
         Complex[0, 4] $CellContext`r0 $CellContext`\[Omega] - 
         8 $CellContext`r0^2 $CellContext`\[Omega]^2) + $CellContext`x^2 \
($CellContext`s^2 + 
         4 $CellContext`r0^2 $CellContext`\[Omega]^2))) $CellContext`\
\[CapitalPsi]0[$CellContext`x] + ($CellContext`r0 - $CellContext`rp) \
$CellContext`x ($CellContext`rp + $CellContext`r0 $CellContext`x - \
$CellContext`rp $CellContext`x) ($CellContext`r0^2 $CellContext`x^2 (1 + 
       Complex[0, -4] $CellContext`r0 $CellContext`\[Omega]) + \
$CellContext`rp^2 (-1 + Complex[0, -2] $CellContext`r0 $CellContext`\[Omega] + 
       Complex[0, 
          8] $CellContext`r0 $CellContext`x $CellContext`\[Omega] + \
$CellContext`x^2 (1 + Complex[0, -4] $CellContext`r0 $CellContext`\[Omega])) + 
     Complex[0, 
        2] $CellContext`r0 $CellContext`rp $CellContext`x ((-4) \
$CellContext`r0 $CellContext`\[Omega] + $CellContext`x (Complex[0, 1] + 
         4 $CellContext`r0 $CellContext`\[Omega]))) 
    Derivative[
     1][$CellContext`\[CapitalPsi]0][$CellContext`x] + ($CellContext`r0 - \
$CellContext`rp) $CellContext`x^2 ($CellContext`rp + $CellContext`r0 \
$CellContext`x - $CellContext`rp $CellContext`x)^3 
    Derivative[2][$CellContext`\[CapitalPsi]0][$CellContext`x]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8710619974875526`*^9, {3.8711354363626056`*^9, 3.8711354573475966`*^9}},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"780ebff9-b759-4ebc-9fda-8f628406c981"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r0", "=", "1"}], ";", 
  RowBox[{"rp", "=", "2"}], ";", 
  RowBox[{"L", "=", "2"}], ";", 
  RowBox[{"s", "=", 
   RowBox[{"-", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The employed metric parameters\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<horizon: \>\"", ",", "r0", ",", 
   "\"\< truncated radial coordiante: \>\"", ",", "rp", ",", 
   "\"\< angular momentum: \>\"", ",", "L", ",", 
   "\"\< spin of the perturbation: \>\"", ",", "s", ",", " ", 
   "\"\< number of grids: \>\"", ",", 
   RowBox[{"dn", "+", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pres", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YOULI", "[", "TU_", "]"}], ":=", 
  RowBox[{"Rationalize", "[", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{"TU", ",", "pres"}], "]"}], "]"}], "]"}], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "pres"}]]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Juzhen", "[", "\[Omega]_", "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mm", "\[Equal]", "1"}], " ", "||", " ", 
         RowBox[{"mm", "\[Equal]", 
          RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", 
        RowBox[{"Xishu0", "[", "mm", "]"}], ",", 
        RowBox[{"YOULI", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"A2", "[", 
            RowBox[{
            "xzuo", "\[LeftDoubleBracket]", "mm", "\[RightDoubleBracket]"}], 
            "]"}], "*", 
           RowBox[{"Xishu", "[", 
            RowBox[{"mm", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A1", "[", 
            RowBox[{
            "xzuo", "\[LeftDoubleBracket]", "mm", "\[RightDoubleBracket]"}], 
            "]"}], "*", 
           RowBox[{"Xishu", "[", 
            RowBox[{"mm", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A0", "[", 
            RowBox[{
            "xzuo", "\[LeftDoubleBracket]", "mm", "\[RightDoubleBracket]"}], 
            "]"}], "*", 
           RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Fonte", "[", "\[Omega]_", "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mm", "\[Equal]", "1"}], "||", 
          RowBox[{"mm", "\[Equal]", 
           RowBox[{"Length", "[", "xzuo", "]"}]}]}], ",", "0", ",", 
         RowBox[{"F0", "[", 
          RowBox[{"xzuo", "[", 
           RowBox[{"[", "mm", "]"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm", ",", "1", ",", 
         RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], ";"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Juzhen", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"YOULI", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"A2", "[", 
           RowBox[{
           "xzuo", "\[LeftDoubleBracket]", "mm", "\[RightDoubleBracket]"}], 
           "]"}], "*", 
          RowBox[{"Xishu", "[", 
           RowBox[{"mm", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"A1", "[", 
           RowBox[{
           "xzuo", "\[LeftDoubleBracket]", "mm", "\[RightDoubleBracket]"}], 
           "]"}], "*", 
          RowBox[{"Xishu", "[", 
           RowBox[{"mm", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"A0", "[", 
           RowBox[{
           "xzuo", "\[LeftDoubleBracket]", "mm", "\[RightDoubleBracket]"}], 
           "]"}], "*", 
          RowBox[{"Xishu0", "[", "mm", "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm", ",", "1", ",", 
         RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], ";"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Fonte", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"F0", "[", 
        RowBox[{"xzuo", "[", 
         RowBox[{"[", "mm", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm", ",", "1", ",", 
         RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(Fonte\), \(m\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fonte", "[", "\[Omega]", "]"}], "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "xzuo", "]"}]}], "}"}]}], "]"}], "]"}]}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Panduan", "[", "\[Omega]_", "]"}], "=", 
   RowBox[{"Det", "[", 
    RowBox[{"Juzhen", "[", "\[Omega]", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"www", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Panduan", "[", "w", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Re", "[", "w", "]"}], ">", " ", "0"}], ",", 
         RowBox[{
          RowBox[{"Im", "[", "w", "]"}], "<", "0"}]}], "}"}], ",", "w"}], 
      "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"#1", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "<", 
       RowBox[{"Abs", "[", 
        RowBox[{"#2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<The first three low-lying modes: \>\"", ",", 
   RowBox[{
    RowBox[{"www", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", "\"\< \>\"", ",", 
   RowBox[{
    RowBox[{"www", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", "\"\< \>\"", ",", 
   RowBox[{
    RowBox[{"www", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7936828441422787`*^9, 3.7936828570863085`*^9}, {
   3.793683027116658*^9, 3.793683029137782*^9}, {3.7936835009684353`*^9, 
   3.7936835073073673`*^9}, {3.7936835380693426`*^9, 
   3.7936835623963337`*^9}, {3.7936836152855625`*^9, 
   3.7936836186726475`*^9}, {3.793684792306428*^9, 3.793684810385393*^9}, {
   3.793686237476101*^9, 3.7936862665018115`*^9}, {3.7938497560172305`*^9, 
   3.7938498117510257`*^9}, 3.8037317063713436`*^9, 3.8042077494946966`*^9, 
   3.809237554024915*^9, {3.8092380783312707`*^9, 3.8092380804392776`*^9}, {
   3.813100231438451*^9, 3.8131002341704793`*^9}, {3.8131021846956987`*^9, 
   3.8131021910357265`*^9}, {3.8131172079139647`*^9, 3.813117271355464*^9}, 
   3.8131304355012174`*^9, 3.8131306600082855`*^9, {3.813131275427603*^9, 
   3.8131313125039887`*^9}, {3.813273011558953*^9, 3.8132730118709483`*^9}, {
   3.8132730461007433`*^9, 3.8132730469137783`*^9}, {3.8137258673619127`*^9, 
   3.813725867450899*^9}, 3.8137290763859677`*^9, {3.8137291138457055`*^9, 
   3.813729114975992*^9}, {3.813729478414669*^9, 3.8137294786057644`*^9}, {
   3.8137933886185246`*^9, 3.8137933909645176`*^9}, {3.8137940081421485`*^9, 
   3.8137940097742176`*^9}, {3.8137940699827447`*^9, 
   3.8137940808302727`*^9}, {3.8137941113763638`*^9, 3.813794122945425*^9}, {
   3.8137947615334992`*^9, 3.8137947646091614`*^9}, {3.8137953983636727`*^9, 
   3.813795401278171*^9}, 3.813801988086233*^9, 3.8138020873265133`*^9, {
   3.855419002532374*^9, 3.8554190037573576`*^9}, 3.855419054635374*^9, 
   3.85541908538029*^9, 3.855419521437761*^9, 3.8554201387235155`*^9, 
   3.8554204880447097`*^9, 3.855420592956806*^9, {3.855420676762944*^9, 
   3.855420678641955*^9}, {3.855421281830581*^9, 3.855421283248582*^9}, {
   3.8710608789001904`*^9, 3.871060879131755*^9}, {3.871060914492263*^9, 
   3.8710609193291955`*^9}, 3.8710611554382143`*^9, {3.8710614979136815`*^9, 
   3.871061700603776*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"b1a29b4c-c03d-4e23-80bb-dfce4dc828ac"],

Cell[CellGroupData[{

Cell[BoxData["\<\"The employed metric parameters\"\>"], "Print",
 CellChangeTimes->{{3.8710616289699087`*^9, 3.871061702981358*^9}, 
   3.871062010169325*^9, 3.871135467196062*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"58563b29-ed09-4c5a-8108-9f8db27121de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"horizon: \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" truncated radial coordiante: \"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" angular momentum: \"\>", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "\<\" spin of the perturbation: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\" number of grids: \"\>", 
   "\[InvisibleSpace]", "19"}],
  SequenceForm[
  "horizon: ", 1, " truncated radial coordiante: ", 2, " angular momentum: ", 
   2, " spin of the perturbation: ", -2, " number of grids: ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8710616289699087`*^9, 3.871061702981358*^9}, 
   3.871062010169325*^9, 3.8711354671990986`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"9b946ddf-0252-48d9-a5bf-623efa8cad3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"The first three low-lying modes: \"\>", "\[InvisibleSpace]", 
    "w"}], "\[Rule]", 
   RowBox[{
    RowBox[{"0.7259507211242443`", "\[VeryThinSpace]", "-", 
     RowBox[{
      RowBox[{"0.3551795598443651`", " ", "\[ImaginaryI]"}], 
      "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "w"}]}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"0.8141466035625428`", "\[VeryThinSpace]", "-", 
      RowBox[{
       RowBox[{"1.108926884990796`", " ", "\[ImaginaryI]"}], 
       "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "w"}]}], 
     "\[Rule]", 
     RowBox[{"1.0353396546707907`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9339875505551833`", " ", "\[ImaginaryI]"}]}]}]}]}],
  SequenceForm[
  "The first three low-lying modes: ", $CellContext`w -> 
   Complex[0.7259507211242443, -0.3551795598443651], " ", $CellContext`w -> 
   Complex[0.8141466035625428, -1.108926884990796], " ", $CellContext`w -> 
   Complex[1.0353396546707907`, -1.9339875505551833`]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8710616289699087`*^9, 3.871061702981358*^9}, 
   3.871062010169325*^9, 3.871135467415077*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"4acf32bc-a088-4bcb-a83f-6e9d99234e4b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{810., 1371.75},
WindowMargins->{{-816, Automatic}, {-16.714285714285666`, Automatic}},
Magnification:>1.2 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"71f1a249-3f1d-48c0-8a82-f8c907805d46"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 994, 18, 143, "Subsection",ExpressionUUID->"41363e55-83ed-4ce4-a2d0-1df3a397cc38"],
Cell[1576, 42, 276, 5, 33, "Input",ExpressionUUID->"a8e5fbc9-e395-4764-bd4e-db17b7a8d670",
 Evaluatable->False],
Cell[1855, 49, 231, 5, 33, "Input",ExpressionUUID->"b61d3658-d88a-4510-b7b6-a9853c2d1d47"],
Cell[2089, 56, 11879, 270, 893, "Input",ExpressionUUID->"df449948-ab16-47f6-a339-a1535714e664"],
Cell[CellGroupData[{
Cell[13993, 330, 20191, 495, 1351, "Input",ExpressionUUID->"be17f5e1-da24-47ab-bc53-ac1f29c74b5b"],
Cell[34187, 827, 6970, 169, 169, "Print",ExpressionUUID->"780ebff9-b759-4ebc-9fda-8f628406c981"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41194, 1001, 8481, 215, 541, "Input",ExpressionUUID->"b1a29b4c-c03d-4e23-80bb-dfce4dc828ac"],
Cell[CellGroupData[{
Cell[49700, 1220, 285, 5, 26, "Print",ExpressionUUID->"58563b29-ed09-4c5a-8108-9f8db27121de"],
Cell[49988, 1227, 882, 18, 48, "Print",ExpressionUUID->"9b946ddf-0252-48d9-a5bf-623efa8cad3f"],
Cell[50873, 1247, 1287, 29, 48, "Print",ExpressionUUID->"4acf32bc-a088-4bcb-a83f-6e9d99234e4b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


